Subleading beauty effects in Higgs production at small transverse momentum

We study $b$-quark mass effects at small Higgs transverse momentum $q_T$ where the Higgs is produced in gluon fusion via a closed $b$-quark loop. In contrast to top-quark loops, which can be integrated out at a high scale, the $b$-quark mass, $m_b$, induces a second small scale $m_b \sim q_T \ll m_H$ such that standard $q_T$ resummation does not apply in this region, which includes the peak of the distribution. The resummation of mass effects for the $gg\to H$ form factor, which has been studied previously, applies to the $q_T$ spectrum in the limit $q_T \ll m_b$. Unlike this case, for $q_T \sim m_b$, real emissions can resolve the $b$-quark loop, requiring a more complicated simultaneous $m_b$ and $q_T$ factorization. It involves new next-to-leading-power $m_b$ and $q_T$ dependent beam and soft functions, and the corresponding bare factorization theorem suffers - as expected - from endpoint divergences. We use soft-collinear effective theory to explicitly compute all amplitudes with a $b$-quark loop and an additional real soft or collinear emission. Our results provide important insight into the nontrivial structure of the endpoint divergences and show how their expected cancellation happens in the sum of all amplitudes separately for soft and collinear emissions. Interestingly, we find that at this order the endpoint-divergent contributions have a separable dependence on $q_T$ and $m_b$, providing strong motivation that in the future their cancellations can be made manifest in the factorized cross section. As an important further cross check we show that the sum of all SCET amplitudes correctly reproduces the full-QCD one-emission amplitudes expanded in the relevant soft or collinear limit, which also requires nontrivial contributions involving massive Glauber quarks in the effective-theory calculation.

==> anc/dLE_R0.m <==
(* ::Package:: *)

(* Loop-emission diagrams d_LE^1, d_LE^2: central region R^0                        *)
(*                                                                                  *)
(* MdLE1R0 = MdLE1R0div + MdLE1R0fin : M_{d_LE^1}^0                                 *)
(* MdLE2R0 = MdLE2R0div + MdLE2R0fin : M_{d_LE^2}^0 (= d_LE^1 with dabc -> -dabc)   *)
(*                                                                                  *)
(* d3a, d3b, d3G: half-angle variables, one per square root.  In the physical       *)
(* region 0 < d3b < d3a < 1, 0 < d3G < 1, d3b^2 < d3G < d3a^2, and                  *)
(* d3a d3b (1-d3G)^2 == d3G (1-d3a^2)(1-d3b^2).                                     *)

(* -------------------------------------------------------------------------------- *)
(* Conventions (see Sec. "Collinear emission diagrams" of the paper)                *)
(*                                                                                  *)
(*   g      strong coupling                                                         *)
(*   m      bottom-quark mass                                                       *)
(*   wn     omega_n, total minus momentum of the process (= minus momentum of H)    *)
(*   z      omega_n / p1^-,  0 < z < 1                                              *)
(*   kTv    |k_perp| = Sqrt[-k_perp^2] > 0, transverse momentum of the emission     *)
(*   mu     MSbar renormalisation scale                                             *)
(*   ep     dimensional regulator, d = 4 - 2 ep                                     *)
(*   eta    endpoint regulator (absolute-value regulator |xi wn/nu|^-eta etc.)      *)
(*   nu     auxiliary scale of the endpoint regulator                               *)
(*   fabc, dabc   SU(3) colour structures f^{abc}, d^{abc}                          *)
(*                                                                                  *)
(* "mu", "nu": Lorentz indices of the incoming gluons p1, p2; "rho": that of the    *)
(* emitted gluon k (strings, so they do not clash with the scales mu and nu)        *)
(* Terms proportional to n^mu, nbar^mu, n^nu, nbar^nu are dropped.  All results are *)
(* coefficient lists with respect to LorentzStructures (defined below), i.e.        *)
(*     M = coefficients . LorentzStructures .                                       *)
(*                                                                                  *)
(* For each contribution X we give                                                  *)
(*     MXdiv : the terms written explicitly in the paper, exact in ep and eta;      *)
(*             they contain all ep and eta poles,                                   *)
(*     MXfin : the remainder M^fin, i.e. the O(ep^0 eta^0) part of the              *)
(*             eta-finite contribution after its 1/ep pole is moved into MXdiv,     *)
(*     MX    = MXdiv + MXfin ,                                                      *)
(* so MX is the full result up to terms that vanish for eta -> 0 and then ep -> 0.  *)
(*                                                                                  *)
(* For 0 < z < 1, m > 0, kTv > 0 every Log and power argument is positive and every *)
(* PolyLog / Hypergeometric2F1 argument is real and in the principal domain, so no  *)
(* i0 prescription is needed.                                                       *)
(* -------------------------------------------------------------------------------- *)

LorentzStructures = {kperp["mu"] gperp["nu", "rho"], gperp["mu", "rho"] kperp["nu"],
   gperp["mu", "nu"] kperp["rho"], gperp["mu", "nu"] n["rho"],
   gperp["mu", "nu"] nbar["rho"], kperp["mu"] kperp["nu"] nbar["rho"]};

(* Building block of the divergent parts (k_perp^2 = -kTv^2):
   4^(1+ep) ep (4m^2 - k_perp^2)^(-1-ep) 2F1(1/2, 1+ep; 3/2; k_perp^2/(k_perp^2 - 4m^2))
   x ( k_perp^mu g_perp^{nu rho} - k_perp^nu g_perp^{mu rho}/z + k_perp^mu k_perp^nu nbar^rho/wn ) *)
dLEhyp = 4^(1 + ep)*ep*(kTv^2 + 4*m^2)^(-1 - ep)*
   Hypergeometric2F1[1/2, 1 + ep, 3/2, kTv^2/(kTv^2 + 4*m^2)]*{1, -1/z, 0, 0, 0, 1/wn};

(* ---- divergent parts ---- *)

MdLE1R0div = (I*g^3*m*z*(fabc + I*dabc))/(32*Pi^2)*(
   -Log[1 - z]/(ep*wn*(1 - z))*{0, 0, 0, 0, 1, 0}
   + Abs[nu/wn]^eta*E^(ep*EulerGamma)*mu^(2*ep)*Gamma[ep]/eta*
     (m^(-2*ep)/(wn*(1 - z))*{0, 0, 0, 0, 1, 0} + dLEhyp));

MdLE2R0div = (I*g^3*m*z*(fabc - I*dabc))/(32*Pi^2)*(
   -Log[1 - z]/(ep*wn*(1 - z))*{0, 0, 0, 0, 1, 0}
   + Abs[nu/wn]^eta*E^(ep*EulerGamma)*mu^(2*ep)*Gamma[ep]/eta*
     (m^(-2*ep)/(wn*(1 - z))*{0, 0, 0, 0, 1, 0} + dLEhyp));

(* ---- finite parts ---- *)

d3a = (Sqrt[kTv^2 + 4*m^2] - kTv)/(2*m);

d3b = (Sqrt[kTv^2 + 4*m^2*(1 - z)^2] - kTv)/(2*m*(1 - z));

d3G = (Sqrt[kTv^2 + 4*m^2*(1 - z)] - kTv)/(Sqrt[kTv^2 + 4*m^2*(1 - z)] + kTv);

d3U = Log[d3a*(d3a*d3b + 1)/(d3b*(d3a^2 + 1))]*Log[-(1 - d3G)^2/((d3a^2 - d3G)*(d3G*d3a^2 - 1))] + 4*Log[d3a]*Log[(d3a*d3b + 1)/(d3a^2 + 1)] - Pi^2/6 + Log[(d3G*d3a^2 - 1)/((d3G - 1)*(d3a^2 + 1))]*Log[-(d3a^2 - d3G)/((d3G - 1)*(d3a^2 + 1))] - PolyLog[2, (d3a^2 - 1)*(d3a^2 + 1)/(d3a^2*(d3a^2 - d3G))] - PolyLog[2, d3G*(d3a^2 - 1)*(d3a^2 + 1)/(d3a^2*(d3G*d3a^2 - 1))] - PolyLog[2, -d3G*(d3a^2 - 1)*(d3a - d3b)/(d3b*(d3a^2 - d3G))] - PolyLog[2, -(d3a^2 - 1)*(d3a - d3b)/(d3b*(d3G*d3a^2 - 1))] - 2*PolyLog[2, d3G*d3a*(d3a^2 - 1)*(d3a - d3b)/((d3a^2 - d3G)*(d3G*d3a^2 - 1))] - 2*PolyLog[2, -(d3a - d3b)/d3b] + 2*PolyLog[2, d3a^2/(d3a^2 + 1)] + PolyLog[2, -d3G*(d3a^2 - 1)*(d3a - d3b)/(d3a*(d3G - 1)*(d3G*d3a^2 - 1))] + PolyLog[2, d3G*(d3a^2 - 1)*(d3a - d3b)/(d3a*(d3a^2 - d3G)*(d3G - 1))] + PolyLog[2, d3G*(d3a^2 - 1)*(d3a*d3b + 1)/(d3a*d3b*(d3G*d3a^2 - 1))] + PolyLog[2, (d3a^2 - 1)*(d3a*d3b + 1)/(d3a*d3b*(d3a^2 - d3G))] + PolyLog[2, (d3G - 1)*(d3a - d3b)/(d3b*(d3a^2 - d3G))] + PolyLog[2, -(d3G - 1)*(d3a - d3b)/(d3b*(d3G*d3a^2 - 1))];

d3V = 2*Log[d3G*(d3b^2 - 1)^2/((d3b^2 - d3G)*(d3G*d3b^2 - 1))]*Log[d3b^2*(1 - d3G)^2*(d3a*d3b + 1)/(d3G*(d3a^2 - 1)*(d3b^2 - 1)*(d3b^2 + 1))] + Log[(d3G*d3b^2 - 1)/(d3b^2 - d3G)]^2 - 4*PolyLog[2, -d3G*d3b*(d3a - d3b)*(d3b^2 - 1)/((d3b^2 - d3G)*(d3G*d3b^2 - 1))] - 4*PolyLog[2, d3b*(1 - d3G)^2*(d3a - d3b)/(d3G*(d3a^2 - 1)*(d3b^2 - 1))] - 2*PolyLog[2, d3b^2*(d3b^2 - d3G)/((d3b^2 - 1)*(d3b^2 + 1))] - 2*PolyLog[2, d3b^2*(d3G*d3b^2 - 1)/(d3G*(d3b^2 - 1)*(d3b^2 + 1))] - 2*PolyLog[2, d3b*(d3G - 1)^3*(d3a - d3b)/(d3G*(d3a^2 - 1)*(d3b^2 - 1)*(d3G*d3b^2 - 1))] - 2*PolyLog[2, -d3b*(d3G - 1)^3*(d3a - d3b)/(d3G*(d3b^2 - d3G)*(d3a^2 - 1)*(d3b^2 - 1))] + 2*PolyLog[2, -d3b*(d3a - d3b)/(d3b^2 - d3G)] + 2*PolyLog[2, -d3G*d3b*(d3a - d3b)/(d3G*d3b^2 - 1)] + 2*PolyLog[2, d3b*(1 - d3G)^2*(d3a - d3b)/((d3b^2 - d3G)*(d3a^2 - 1))] + 2*PolyLog[2, d3b*(1 - d3G)^2*(d3a - d3b)/(d3G*(d3a^2 - 1)*(d3G*d3b^2 - 1))] + 2*PolyLog[2, -d3b^2*(d3G - 1)^3*(d3a*d3b + 1)/(d3G*(d3b^2 - d3G)*(d3a^2 - 1)*(d3b^2 - 1))] + 2*PolyLog[2, d3b^2*(d3G - 1)^3*(d3a*d3b + 1)/(d3G*(d3a^2 - 1)*(d3b^2 - 1)*(d3G*d3b^2 - 1))] + 4*PolyLog[2, d3b^2/(d3b^2 + 1)];

MdLE1R0fin = {
  -(-(g^3*m*((1 - z)*Log[d3G]^2 + kTv*z*d3U/Sqrt[kTv^2 + 4*m^2])*(dabc - I*fabc))/(32*kTv^2*Pi^2)),

  -((g^3*m*(2*d3U/Sqrt[kTv^2 + 4*m^2] + (1 - z)*d3V/Sqrt[kTv^2 + 4*m^2*(1 - z)^2])*(dabc - I*fabc))/(64*kTv*Pi^2)),

  -((g^3*m*(2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]*Log[d3G]^2 - kTv*z*d3V)*(dabc - I*fabc))/(64*kTv^2*Pi^2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2])),

  -(-(g^3*m*wn*(1 - z)*d3V*(dabc - I*fabc))/(64*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2])),

  -(-(g^3*m*z*(2*Log[1 - z]*Log[mu^2*z^2*d3G/(m^2*(1 - d3G)*(1 - d3G + d3G*z))] - Log[1 - z]^2 - Log[d3G]^2 - 2*PolyLog[2, (1 - d3G)/(1 - d3G + d3G*z)] + 2*PolyLog[2, (1 - z)*(1 - d3G)/(1 - d3G + d3G*z)] + 2*PolyLog[2, (1 - d3G - z)/(1 - d3G)] - 2*PolyLog[2, (1 - d3G - z)/((1 - z)*(1 - d3G))])*(dabc - I*fabc))/(64*Pi^2*wn*(1 - z))),

  -((g^3*m*z*(Log[d3G]^2 - kTv*d3U/Sqrt[kTv^2 + 4*m^2] - kTv*d3V/(2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]))*(dabc - I*fabc))/(32*kTv^2*Pi^2*wn))
};

MdLE2R0fin = {
  -(g^3*m*((1 - z)*Log[d3G]^2 + kTv*z*d3U/Sqrt[kTv^2 + 4*m^2])*(dabc + I*fabc))/(32*kTv^2*Pi^2),

  (g^3*m*(2*d3U/Sqrt[kTv^2 + 4*m^2] + (1 - z)*d3V/Sqrt[kTv^2 + 4*m^2*(1 - z)^2])*(dabc + I*fabc))/(64*kTv*Pi^2),

  (g^3*m*(2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]*Log[d3G]^2 - kTv*z*d3V)*(dabc + I*fabc))/(64*kTv^2*Pi^2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]),

  -(g^3*m*wn*(1 - z)*d3V*(dabc + I*fabc))/(64*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]),

  -(g^3*m*z*(2*Log[1 - z]*Log[mu^2*z^2*d3G/(m^2*(1 - d3G)*(1 - d3G + d3G*z))] - Log[1 - z]^2 - Log[d3G]^2 - 2*PolyLog[2, (1 - d3G)/(1 - d3G + d3G*z)] + 2*PolyLog[2, (1 - z)*(1 - d3G)/(1 - d3G + d3G*z)] + 2*PolyLog[2, (1 - d3G - z)/(1 - d3G)] - 2*PolyLog[2, (1 - d3G - z)/((1 - z)*(1 - d3G))])*(dabc + I*fabc))/(64*Pi^2*wn*(1 - z)),

  (g^3*m*z*(Log[d3G]^2 - kTv*d3U/Sqrt[kTv^2 + 4*m^2] - kTv*d3V/(2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]))*(dabc + I*fabc))/(32*kTv^2*Pi^2*wn)
};

(* ---- full results ---- *)

MdLE1R0 = MdLE1R0div + MdLE1R0fin;
MdLE2R0 = MdLE2R0div + MdLE2R0fin;


==> anc/dLE_Rpm.m <==
(* ::Package:: *)

(* Loop-emission diagrams d_LE^1, d_LE^2: outer regions R^+ and R^-                 *)
(*                                                                                  *)
(* MdLE1Rp = MdLE1Rpdiv + MdLE1Rpfin : M_{d_LE^1}^+                                 *)
(* MdLE2Rm = MdLE2Rmdiv + MdLE2Rmfin : M_{d_LE^2}^-                                 *)
(*                                                                                  *)
(* d3A, d3B: the two weight-two master functions of the finite parts.               *)
(* MdLE1R0 + MdLE2R0 + MdLE1Rp + MdLE2Rm (with dLE_R0.m) has no eta poles.          *)

(* -------------------------------------------------------------------------------- *)
(* Conventions (see Sec. "Collinear emission diagrams" of the paper)                *)
(*                                                                                  *)
(*   g      strong coupling                                                         *)
(*   m      bottom-quark mass                                                       *)
(*   wn     omega_n, total minus momentum of the process (= minus momentum of H)    *)
(*   z      omega_n / p1^-,  0 < z < 1                                              *)
(*   kTv    |k_perp| = Sqrt[-k_perp^2] > 0, transverse momentum of the emission     *)
(*   mu     MSbar renormalisation scale                                             *)
(*   ep     dimensional regulator, d = 4 - 2 ep                                     *)
(*   eta    endpoint regulator (absolute-value regulator |xi wn/nu|^-eta etc.)      *)
(*   nu     auxiliary scale of the endpoint regulator                               *)
(*   fabc, dabc   SU(3) colour structures f^{abc}, d^{abc}                          *)
(*                                                                                  *)
(* "mu", "nu": Lorentz indices of the incoming gluons p1, p2; "rho": that of the    *)
(* emitted gluon k (strings, so they do not clash with the scales mu and nu)        *)
(* Terms proportional to n^mu, nbar^mu, n^nu, nbar^nu are dropped.  All results are *)
(* coefficient lists with respect to LorentzStructures (defined below), i.e.        *)
(*     M = coefficients . LorentzStructures .                                       *)
(*                                                                                  *)
(* For each contribution X we give                                                  *)
(*     MXdiv : the terms written explicitly in the paper, exact in ep and eta;      *)
(*             they contain all ep and eta poles,                                   *)
(*     MXfin : the remainder M^fin, i.e. the O(ep^0 eta^0) part of the              *)
(*             eta-finite contribution after its 1/ep pole is moved into MXdiv,     *)
(*     MX    = MXdiv + MXfin ,                                                      *)
(* so MX is the full result up to terms that vanish for eta -> 0 and then ep -> 0.  *)
(*                                                                                  *)
(* For 0 < z < 1, m > 0, kTv > 0 every Log and power argument is positive and every *)
(* PolyLog / Hypergeometric2F1 argument is real and in the principal domain, so no  *)
(* i0 prescription is needed.                                                       *)
(* -------------------------------------------------------------------------------- *)

LorentzStructures = {kperp["mu"] gperp["nu", "rho"], gperp["mu", "rho"] kperp["nu"],
   gperp["mu", "nu"] kperp["rho"], gperp["mu", "nu"] n["rho"],
   gperp["mu", "nu"] nbar["rho"], kperp["mu"] kperp["nu"] nbar["rho"]};

(* Building block of the divergent parts (k_perp^2 = -kTv^2):
   4^(1+ep) ep (4m^2 - k_perp^2)^(-1-ep) 2F1(1/2, 1+ep; 3/2; k_perp^2/(k_perp^2 - 4m^2))
   x ( k_perp^mu g_perp^{nu rho} - k_perp^nu g_perp^{mu rho}/z + k_perp^mu k_perp^nu nbar^rho/wn ) *)
dLEhyp = 4^(1 + ep)*ep*(kTv^2 + 4*m^2)^(-1 - ep)*
   Hypergeometric2F1[1/2, 1 + ep, 3/2, kTv^2/(kTv^2 + 4*m^2)]*{1, -1/z, 0, 0, 0, 1/wn};

(* ---- divergent parts ---- *)

MdLE1Rpdiv = -(I*g^3*m*z*(fabc + I*dabc))/(32*Pi^2)*(
   -Log[z]/(ep*wn*(1 - z))*{0, 0, 0, 0, 1, 0}
   + (1/z - 1)^(-eta)*Abs[nu/wn]^eta*E^(ep*EulerGamma)*mu^(2*ep)*Gamma[ep]/eta*
     (m^(-2*ep)/(wn*(1 - z))*{0, 0, 0, 0, 1, 0} + dLEhyp));

MdLE2Rmdiv = -(I*g^3*m*z*(fabc - I*dabc))/(32*Pi^2)*(
   -Log[z]/(ep*wn*(1 - z))*{0, 0, 0, 0, 1, 0}
   + (1/z - 1)^(-eta)*Abs[nu/wn]^eta*E^(ep*EulerGamma)*mu^(2*ep)*Gamma[ep]/eta*
     (m^(-2*ep)/(wn*(1 - z))*{0, 0, 0, 0, 1, 0} + dLEhyp));

(* ---- finite parts ---- *)

d3A = (Pi^2/2 - 3*Log[(kTv + Sqrt[kTv^2 + 4*m^2])/(2*m)]^2 - 12*Log[(kTv + Sqrt[kTv^2 + 4*m^2])/(2*m)]*Log[(2*Sqrt[kTv^2 + 4*m^2])/(kTv + Sqrt[kTv^2 + 4*m^2])] + 3*PolyLog[2, (2*kTv)/(kTv + Sqrt[kTv^2 + 4*m^2])] + 6*PolyLog[2, -((Sqrt[kTv^2 + 4*m^2] - kTv)/(Sqrt[kTv^2 + 4*m^2] + kTv))]);

d3B = (Log[(kTv + Sqrt[kTv^2 + 4*m^2])/(2*m)]^2 - 2*Log[(kTv + Sqrt[kTv^2 + 4*m^2])/(2*m)]*Log[(Sqrt[kTv^2 + 4*m^2*(1 - z)^2] + kTv*z - (1 - z)*Sqrt[kTv^2 + 4*m^2])/(Sqrt[kTv^2 + 4*m^2*(1 - z)^2] + kTv*z + (1 - z)*Sqrt[kTv^2 + 4*m^2])] + PolyLog[2, (Sqrt[kTv^2 + 4*m^2*(1 - z)^2] - kTv)/(Sqrt[kTv^2 + 4*m^2*(1 - z)^2] + kTv)] - 2*PolyLog[2, -((4*m^2*(1 - z))/((kTv + Sqrt[kTv^2 + 4*m^2])*(kTv + Sqrt[kTv^2 + 4*m^2*(1 - z)^2])))] - 2*PolyLog[2, ((1 - z)*(kTv + Sqrt[kTv^2 + 4*m^2]))/(kTv + Sqrt[kTv^2 + 4*m^2*(1 - z)^2])]);

MdLE1Rpfin = {
  (g^3*m*z*d3A*(dabc - I*fabc))/(48*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2]),

  -(g^3*m*(Sqrt[kTv^2 + 4*m^2*(1 - z)^2]*d3A + 3*(1 - z)*Sqrt[kTv^2 + 4*m^2]*d3B)*(dabc - I*fabc))/(48*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2]*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]),

  (g^3*m*z*d3B*(dabc - I*fabc))/(16*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]),

  (g^3*m*wn*(1 - z)*d3B*(dabc - I*fabc))/(16*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]),

  (g^3*m*z*Log[m/mu]*Log[z]*(dabc - I*fabc))/(16*Pi^2*wn*(1 - z)),

  (g^3*m*z*(Sqrt[kTv^2 + 4*m^2*(1 - z)^2]*d3A + 3*Sqrt[kTv^2 + 4*m^2]*d3B)*(dabc - I*fabc))/(48*kTv*Pi^2*wn*Sqrt[kTv^2 + 4*m^2]*Sqrt[kTv^2 + 4*m^2*(1 - z)^2])
};

MdLE2Rmfin = {
  -(g^3*m*z*d3A*(dabc + I*fabc))/(48*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2]),

  (g^3*m*(Sqrt[kTv^2 + 4*m^2*(1 - z)^2]*d3A + 3*(1 - z)*Sqrt[kTv^2 + 4*m^2]*d3B)*(dabc + I*fabc))/(48*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2]*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]),

  -(g^3*m*z*d3B*(dabc + I*fabc))/(16*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]),

  -(g^3*m*wn*(1 - z)*d3B*(dabc + I*fabc))/(16*kTv*Pi^2*Sqrt[kTv^2 + 4*m^2*(1 - z)^2]),

  -(g^3*m*z*Log[m/mu]*Log[z]*(dabc + I*fabc))/(16*Pi^2*wn*(1 - z)),

  -(g^3*m*z*(Sqrt[kTv^2 + 4*m^2*(1 - z)^2]*d3A + 3*Sqrt[kTv^2 + 4*m^2]*d3B)*(dabc + I*fabc))/(48*kTv*Pi^2*wn*Sqrt[kTv^2 + 4*m^2]*Sqrt[kTv^2 + 4*m^2*(1 - z)^2])
};

(* ---- full results ---- *)

MdLE1Rp = MdLE1Rpdiv + MdLE1Rpfin;
MdLE2Rm = MdLE2Rmdiv + MdLE2Rmfin;


==> anc/dVE_qqgg.m <==
(* ::Package:: *)

(* Vertex-emission diagram d_VE^qqgg                                                *)
(*                                                                                  *)
(* MdVEqqgg = MdVEqqggdiv + MdVEqqggfin : M_{d_VE^qqgg}                             *)
(*                                                                                  *)
(* Only the gperp[mu,nu] nbar[rho] structure contributes; the d^{abc} part          *)
(* integrates to zero.  d3G is the same variable as in dLE_R0.m.                    *)
(* The finite part MdVEqqggfin cancels the gperp[mu,nu] nbar[rho] component of      *)
(* MdLE1R0fin + MdLE2R0fin.                                                         *)

(* -------------------------------------------------------------------------------- *)
(* Conventions (see Sec. "Collinear emission diagrams" of the paper)                *)
(*                                                                                  *)
(*   g      strong coupling                                                         *)
(*   m      bottom-quark mass                                                       *)
(*   wn     omega_n, total minus momentum of the process (= minus momentum of H)    *)
(*   z      omega_n / p1^-,  0 < z < 1                                              *)
(*   kTv    |k_perp| = Sqrt[-k_perp^2] > 0, transverse momentum of the emission     *)
(*   mu     MSbar renormalisation scale                                             *)
(*   ep     dimensional regulator, d = 4 - 2 ep                                     *)
(*   eta    endpoint regulator (absolute-value regulator |xi wn/nu|^-eta etc.)      *)
(*   nu     auxiliary scale of the endpoint regulator                               *)
(*   fabc, dabc   SU(3) colour structures f^{abc}, d^{abc}                          *)
(*                                                                                  *)
(* "mu", "nu": Lorentz indices of the incoming gluons p1, p2; "rho": that of the    *)
(* emitted gluon k (strings, so they do not clash with the scales mu and nu)        *)
(* Terms proportional to n^mu, nbar^mu, n^nu, nbar^nu are dropped.  All results are *)
(* coefficient lists with respect to LorentzStructures (defined below), i.e.        *)
(*     M = coefficients . LorentzStructures .                                       *)
(*                                                                                  *)
(* For each contribution X we give                                                  *)
(*     MXdiv : the terms written explicitly in the paper, exact in ep and eta;      *)
(*             they contain all ep and eta poles,                                   *)
(*     MXfin : the remainder M^fin, i.e. the O(ep^0 eta^0) part of the              *)
(*             eta-finite contribution after its 1/ep pole is moved into MXdiv,     *)
(*     MX    = MXdiv + MXfin ,                                                      *)
(* so MX is the full result up to terms that vanish for eta -> 0 and then ep -> 0.  *)
(*                                                                                  *)
(* For 0 < z < 1, m > 0, kTv > 0 every Log and power argument is positive and every *)
(* PolyLog / Hypergeometric2F1 argument is real and in the principal domain, so no  *)
(* i0 prescription is needed.                                                       *)
(* -------------------------------------------------------------------------------- *)

LorentzStructures = {kperp["mu"] gperp["nu", "rho"], gperp["mu", "rho"] kperp["nu"],
   gperp["mu", "nu"] kperp["rho"], gperp["mu", "nu"] n["rho"],
   gperp["mu", "nu"] nbar["rho"], kperp["mu"] kperp["nu"] nbar["rho"]};

(* ---- divergent part ---- *)

MdVEqqggdiv = (I*g^3*fabc*m*z)/(16*Pi^2*wn*(1 - z))*
   (Log[1 - z]/ep - E^(ep*EulerGamma)*Gamma[ep]/eta*(mu^2/m^2)^ep*Abs[nu/wn]^eta)*{0, 0, 0, 0, 1, 0};

(* ---- finite part ---- *)

d3G = (Sqrt[kTv^2 + 4*m^2*(1 - z)] - kTv)/(Sqrt[kTv^2 + 4*m^2*(1 - z)] + kTv);

MdVEqqggfin = {0, 0, 0, 0,
   (I*g^3*m*z*fabc*(Log[1 - z]*Log[mu^2*z^2*d3G/(m^2*(1 - d3G)*(1 - d3G + d3G*z))] - Log[1 - z]^2/2 - Log[d3G]^2/2 - PolyLog[2, (1 - d3G)/(1 - d3G + d3G*z)] + PolyLog[2, (1 - z)*(1 - d3G)/(1 - d3G + d3G*z)] + PolyLog[2, (1 - d3G - z)/(1 - d3G)] - PolyLog[2, (1 - d3G - z)/((1 - z)*(1 - d3G))]))/(16*Pi^2*wn*(1 - z)),
   0};

(* ---- full result ---- *)

MdVEqqgg = MdVEqqggdiv + MdVEqqggfin;

